AppTechMiner: Mining Applications and Techniques from Scientific Articles

This paper presents AppTechMiner, a rule-based information extraction framework that automatically constructs a knowledge base of all application areas and problem solving techniques. Techniques include tools, methods, datasets or evaluation metrics. We also categorize individual research articles based on their application areas and the techniques proposed/improved in the article. Our system achieves high average precision (~82%) and recall (~84%) in knowledge base creation. It also performs well in application and technique assignment to an individual article (average accuracy ~66%). In the end, we further present two use cases presenting a trivial information retrieval system and an extensive temporal analysis of the usage of techniques and application areas. At present, we demonstrate the framework for the domain of computational linguistics but this can be easily generalized to any other field of research.

==> plot_temporal.py <==
import pylab as pl
import matplotlib.font_manager as fm
from math import sqrt
import matplotlib
######################################## Latexify Start#############################################
SPINE_COLOR = 'gray'

def latexify(fig_width=None, fig_height=None, columns=1):
    #assert(columns in [1,2])

    if fig_width is None:
        fig_width = 3.39 if columns==1 else 6.9 # width in inches

    if fig_height is None:
        golden_mean = (sqrt(5)-1.0)/2.0    # Aesthetic ratio
        fig_height = fig_width*golden_mean # height in inches

    MAX_HEIGHT_INCHES = 10.0
    if fig_height > MAX_HEIGHT_INCHES:
        print("WARNING: fig_height too large:" + fig_height + 
              "so will reduce to" + MAX_HEIGHT_INCHES + "inches.")
        fig_height = MAX_HEIGHT_INCHES
   
    print fig_width
    print fig_height
    params = {#'backend': 'ps',
              #'text.latex.preamble': ['\usepackage{gensymb}'],
              'axes.labelsize': 12, # fontsize for x and y labels (was 10)
              'axes.titlesize': 10,
              'text.fontsize': 15, # was 10
              'legend.fontsize': 12, # was 10
              'xtick.labelsize': 10,
              'ytick.labelsize':10,
	      'lines.linewidth': 2,
              'text.usetex': True,
              'figure.figsize': [fig_width,fig_height],
              'font.family': 'serif'
    }

    matplotlib.rcParams.update(params)


def format_axes(ax):

    for spine in ['top', 'right']:
        ax.spines[spine].set_visible(False)

    for spine in ['left', 'bottom']:
        ax.spines[spine].set_color(SPINE_COLOR)
        ax.spines[spine].set_linewidth(0.5)

    ax.xaxis.set_ticks_position('bottom')
    ax.yaxis.set_ticks_position('left')

    for axis in [ax.xaxis, ax.yaxis]:
        axis.set_tick_params(direction='out', color=SPINE_COLOR)

    return ax



######################################## Latexify #############################################


latexify(fig_width = 8,fig_height = 4.7)
X = []
file_content = open("temporal_data.csv",'r')
for line in file_content:
	X.append(line.rstrip().split())

print X
ML = X[0]
DP = X[1]
SR = X[2]
IE = X[3]
SU = X[4]
SRL = X[5]
xticks = X[6]
print xticks

x = [i for i in range(1,8)]
print 

pl.plot(x,ML,x,DP,'^-',x,SR,'*--',x,IE,'8-',x,SU,'<-',x,SRL,'v-',linewidth=4.0,markersize=10)
pl.ylabel('Papers(\%) in the Area')
pl.xticks(x,xticks)
locs, labels = pl.xticks()
pl.setp(labels, rotation=45)
legend = pl.legend(("Machine Translation","Dependency Parsing","Speech Recognition","Information Extraction","Summarization","Semantic Role Labeling"), loc ='upper left',ncol=2)
pl.xlim([1, 7])
pl.savefig('temporal.pdf',bbox_inches='tight')
pl.show()

